Life of \Pi

The heavy-quark contribution to the polarisation function $\Pi$ at higher perturbative orders is presently only known approximately. We scrutinise the accuracy of state-of-the-art approximations at three- and four-loop order. At three loops, we present for the first time a result with arbitrary numerical precision for general kinematics and compare to the best Pad\'e estimate. At four loops, we calculate the fourth (inverse) moment of the non-singlet heavy-quark vacuum polarisation in order to test the prediction for this moment based on Pad\'e approximation.

==> anc/C4_MS <==
+ cf*tf^2*nl^2 * (
   + 667234795424/1253204308125
   - 512/891*z3
   + 1213878224/3978426375*Lm
   - 1082216/12629925*Lm^2
   + 256/6237*Lm^3
) + cf*tf^2*nh*nl * (
   + 432564184014463/165542952960000
   - 44387709491/10899947520*z3
   - 143778598477/189621927936*Lm
   + 2522821/3538944*Lm*z3
   - 2164432/12629925*Lm^2
   + 512/6237*Lm^3
   - 360403/221184*a4
   - 360403/5308416*log2^4
   + 360403/5308416*pi^2*log2^2
   + 17659747/637009920*pi^4
) + cf*tf^2*nh^2 * (
   + 270605350139987/40351094784000
   - 692437613459/119558799360*z3
   - 4400766606253/4138573824000*Lm
   + 2522821/3538944*Lm*z3
   - 1082216/12629925*Lm^2
   + 256/6237*Lm^3
) + cf^2*tf*nl * (
   + 367248441428202521083/283906164326400000
   - 7579046612303/990904320*z3
   - 987324254596084841/337983528960000*Lm
   + 2369054737109/973209600*Lm*z3
   - 136088/66825*Lm^2
   + 256/231*Lm^3
   + 2069200171/425779200*a4
   + 2069200171/10218700800*log2^4
   - 2069200171/10218700800*pi^2*log2^2
   + 14204709475283/175177728000*pi^4
) + cf^2*tf*nh * (
   - 1238453334120405110098249/223653206037381120000
   - 2700979154985278923783/73630685115187200*z3
   - 743615199867531157/253487646720000*Lm
   + 593824679771/243302400*Lm*z3
   - 136088/66825*Lm^2
   + 256/231*Lm^3
   - 2391601045007/39536640*a4
   - 2391601045007/948879360*log2^4
   + 2391601045007/948879360*pi^2*log2^2
   + 284617888774393/398529331200*pi^4
) + cf^3 * (
   + 359753866350386757872033/10626057300418560000
   + 15604738152184/59520825*z5
   - 1068896561883385053954563/10407414146088960000*z3
   - 269559343681938833/10241925120000*Lm
   + 16575833412563/756940800*Lm*z3
   - 142576/22275*Lm^2
   + 512/77*Lm^3
   - 140118201657344/654729075*a5
   - 2049101914011949799/16895152834560*a4
   - 2049101914011949799/405483668029440*log2^4
   + 17514775207168/9820936125*log2^5
   + 2049101914011949799/405483668029440*pi^2*log2^2
   - 17514775207168/5892561675*pi^2*log2^3
   + 100109862435687089717/76028187755520000*pi^4
   - 9491657579312/4208972625*pi^4*log2
) + ca*cf*tf*nl * (
   + 2470070982166823017/597309072998400000
   - 3146994417526327/8828957491200*z3
   - 37725504302295841/237027409920000*Lm
   + 15924162317717/122624409600*Lm*z3
   + 1655684/1804275*Lm^2
   - 128/567*Lm^3
   - 2069200171/851558400*a4
   - 2069200171/20437401600*log2^4
   + 2069200171/20437401600*pi^2*log2^2
   + 1288354688857/294298583040*pi^4
) + ca*cf*tf*nh * (
   + 4076693750761425008915897/216048997032110161920000
   + 25408/693*z5
   - 6057352065467958268127/21773645455491072000*z3
   - 73667003507181667/474054819840000*Lm
   + 31367538023359/245248819200*Lm*z3
   + 1655684/1804275*Lm^2
   - 128/567*Lm^3
   - 5079437872417/12454041600*a4
   - 5079437872417/298896998400*log2^4
   + 5079437872417/298896998400*pi^2*log2^2
   + 603806730856391/143470559232000*pi^4
) + ca*cf^2 * (
   - 7529404475657498198617187659/1416240916999785676800000
   - 169094614526984/654729075*z5
   + 1775983388579435017337141/25618250205757440000*z3
   + 8950718837789388773/1351934115840000*Lm
   - 50071350667853/9083289600*Lm*z3
   + 4612294/467775*Lm^2
   - 64/21*Lm^3
   + 47421257463808/218243025*a5
   + 150853987410708328753/1351612226764800*a4
   + 150853987410708328753/32438693442355200*log2^4
   - 5927657182976/3273645375*log2^5
   - 150853987410708328753/32438693442355200*pi^2*log2^2
   + 5927657182976/1964187225*pi^2*log2^3
   - 22060794221193376773581/19463216065413120000*pi^4
   + 20846843102608/9820936125*pi^4*log2
) + ca^2*cf * (
   + 1890270528083071670983183687/1213920785999816294400000
   + 5593363801118/93532725*z5
   - 14356366246539791627425411/1998223516049080320000*z3
   + 4543784185979560601/10429206036480000*Lm
   - 16060057767317/44590694400*Lm*z3
   - 41251717/25259850*Lm^2
   + 176/567*Lm^3
   - 36102335781376/654729075*a5
   - 68889910850230336793/2703224453529600*a4
   - 68889910850230336793/64877386884710400*log2^4
   + 4512791972672/9820936125*log2^5
   + 68889910850230336793/64877386884710400*pi^2*log2^2
   - 4512791972672/5892561675*pi^2*log2^3
   + 1401765535050243193001/7785286426165248000*pi^4
   - 14659863890116/29462808375*pi^4*log2
)


==> anc/C4_OS <==
+ cf*tf^2*nl^2 * (
   + 111598019584/113927664375
   + 6656/6237*z2
   - 109849616/361675125*Lm
   - 1024/2079*Lm*z2
   + 207944/1148175*Lm^2
) + cf*tf^2*nh*nl * (
   + 10452332929019/2149908480000
   - 1868838269/424673280*z3
   - 6656/6237*z2
   - 514773175885/189621927936*Lm
   + 2522821/3538944*Lm*z3
   + 1024/2079*Lm*z2
   + 415888/1148175*Lm^2
   - 360403/221184*a4
   - 360403/5308416*log2^4
   + 360403/5308416*pi^2*log2^2
   + 17659747/637009920*pi^4
) + cf*tf^2*nh^2 * (
   + 49043275373141/5764442112000
   - 800398998419/119558799360*z3
   - 8192/31185*z2
   - 129586264289/53747712000*Lm
   + 2522821/3538944*Lm*z3
   + 2048/2079*Lm*z2
   + 207944/1148175*Lm^2
) + cf^2*tf*nl * (
   + 99633942573144089459/77428953907200000
   - 7582402055503/990904320*z3
   - 17616736/1403325*z2
   - 269203108211500433/92177326080000*Lm
   + 1507351507033/619315200*Lm*z3
   + 1280/693*Lm*z2
   + 3954329/4300800*a4
   + 2048/189*log2*z2
   - 2048/693*log2*Lm*z2
   - 4096/2079*log2^2*z2
   + 3954329/103219200*log2^4
   - 2069200171/10218700800*pi^2*log2^2
   + 4739656702961/58392576000*pi^4
) + cf^2*tf*nh * (
   - 177940168537927422175447/31950458005340160000
   - 2700109017390851879983/73630685115187200*z3
   + 3864896/200475*z2
   - 269203108211500433/92177326080000*Lm
   + 1507351507033/619315200*Lm*z3
   + 1280/693*Lm*z2
   - 16742297834089/276756480*a4
   - 16384/2079*log2*z2
   - 2048/693*log2*Lm*z2
   + 2048/2079*log2^2*z2
   - 16742297834089/6642155520*log2^4
   + 2391601045007/948879360*pi^2*log2^2
   + 284593079466233/398529331200*pi^4
) + cf^3 * (
   - 91078971803776091210773/74382401102929920000
   + 171651515018024/654729075*z5
   - 764847650806674196397063/10407414146088960000*z3
   + 436904/8505*z2
   + 128/231*z2*z3
   - 140118201657344/654729075*a5
   - 2048802335890692839/16895152834560*a4
   - 47329472/467775*log2*z2
   - 1024/231*log2^2*z2
   - 2048802335890692839/405483668029440*log2^4
   + 17514775207168/9820936125*log2^5
   + 2049101914011949799/405483668029440*pi^2*log2^2
   - 17514775207168/5892561675*pi^2*log2^3
   + 100112202889759409717/76028187755520000*pi^4
   - 9491657579312/4208972625*pi^4*log2
) + ca*cf*tf*nl * (
   - 1545856136885976983/597309072998400000
   - 286823413412357/802632499200*z3
   - 3200/891*z2
   - 36316438359255841/237027409920000*Lm
   + 1455887207647/11147673600*Lm*z3
   + 256/297*Lm*z2
   - 1143692/1148175*Lm^2
   - 3954329/8601600*a4
   - 1024/189*log2*z2
   + 1024/693*log2*Lm*z2
   + 2048/2079*log2^2*z2
   - 3954329/206438400*log2^4
   + 2069200171/20437401600*pi^2*log2^2
   + 1284529483609/294298583040*pi^4
) + ca*cf*tf*nh * (
   + 1101070706845234821395897/216048997032110161920000
   + 2368/63*z5
   - 42230989766134848484889/152415518188437504000*z3
   + 57472/2079*z2
   - 256/231*z2*z3
   - 69885712622061667/474054819840000*Lm
   + 2868066541469/22295347200*Lm*z3
   - 6656/2079*Lm*z2
   - 1143692/1148175*Lm^2
   - 5054901194017/12454041600*a4
   - 65536/2079*log2*z2
   + 1024/693*log2*Lm*z2
   - 1024/2079*log2^2*z2
   - 5054901194017/298896998400*log2^4
   + 5079437872417/298896998400*pi^2*log2^2
   + 612247348225991/143470559232000*pi^4
) + ca*cf^2 * (
   - 10166890739766552788195414539/1416240916999785676800000
   - 15372485043544/59520825*z5
   + 1816432535076972153588341/25618250205757440000*z3
   - 2803648/200475*z2
   + 2432/231*z2*z3
   + 2961647368733007163/368709304320000*Lm
   - 16580866577363/2477260800*Lm*z3
   - 320/63*Lm*z2
   + 47421257463808/218243025*a5
   + 150856650327341723953/1351612226764800*a4
   + 946976/42525*log2*z2
   + 512/63*log2*Lm*z2
   + 15872/2079*log2^2*z2
   + 150856650327341723953/32438693442355200*log2^4
   - 5927657182976/3273645375*log2^5
   - 150853987410708328753/32438693442355200*pi^2*log2^2
   + 5927657182976/1964187225*pi^2*log2^3
   - 22065121460722643973581/19463216065413120000*pi^4
   + 20846843102608/9820936125*pi^4*log2
) + ca^2*cf * (
   + 1909337920002502630087183687/1213920785999816294400000
   + 39155511739826/654729075*z5
   - 14370134990138593178785411/1998223516049080320000*z3
   + 31280/6237*z2
   - 544/77*z2*z3
   + 402334661162883691/948109639680000*Lm
   - 16014759284117/44590694400*Lm*z3
   + 256/189*Lm*z2
   + 3145153/2296350*Lm^2
   - 36102335781376/654729075*a5
   - 68904556891714010393/2703224453529600*a4
   + 29440/2079*log2*z2
   - 256/63*log2*Lm*z2
   - 512/189*log2^2*z2
   - 68904556891714010393/64877386884710400*log2^4
   + 4512791972672/9820936125*log2^5
   + 68889910850230336793/64877386884710400*pi^2*log2^2
   - 4512791972672/5892561675*pi^2*log2^3
   + 1402361362646965369001/7785286426165248000*pi^4
   - 14659863890116/29462808375*pi^4*log2
)


==> anc/README <==
Moments
-------

C4_MS and C4_OS contain the results for the fourth moment with masses
renormalised in the MSbar and on-shell scheme, respectively. The symbols
appearing are

a4, a4: values of the polylogarithms Li_4(1/2), Li_5(1/2)
z2, z3, z5: values of the Riemann zeta function \zeta(2), \zeta(3), \zeta(5)
ca: Quadratic Casimir of the adjoint representation (ca = 3 in QCD)
cf: Quadratic Casimir of the fundamental representation (cf = 4/3 in QCD)
tf: Trace normalisation (tf = 1/2 in QCD)
nh: Number of massive quark flavours with mass m
nl: Number of light (massless) quark flavours
Lm: \log(m^2/mu^2), where mu is the renormalisation scale
log2: \log(2)

Approximants
------------

approx.m.zstd contains the Padé-based approximants in Mathematica format
compressed with Zstandard (http://www.zstd.net). To decompress the file
use

   zstd -d approx.m.zstd

Pi2nl0[{n, m}, z] gives the approximated value of \Pi^{(2)}_{n_l^0}(z)
based on the [n/m] Padé approximant. Pi2nl1[{n, m}, z] approximates
\Pi^{(2)}_{n_l^1}. Indicesnl0 and Indicesnl1 give a list of permissible
indices {n, m}. Especially in the low-energy region, approximants suffer
from large numerical cancellations and require high-precision
arithmetics for a reliable evaluation, e.g. with

   Pi2nl0[{30, 30}, 0.2`50]

The actually required working precision depends strongly on
the value of z and goes to infinity towards z = 0.

Pi1 is the two-loop correction to the QED vacuum polarisation function,
which appears in the approximants as a subtraction function. To
faciliate the derivation of low-energy, threshold, and high-energy
expansions from the approximants the functions Pi1le, Pi1thr, and Pi1he
for the respective expansions of Pi1 are provided.

